Model Error Covariance Estimation for Weak Constraint Data Assimilation

State estimates from weak constraint 4D-Var data assimilation can vary significantly depending on the data and model error covariances. As a result, the accuracy of these estimates heavily depends on the correct specification of both model and observational data error covariances. In this work, we assume that the data error is known and and focus on estimating the model error covariance by framing weak constraint 4D-Var as a regularized inverse problem, where the inverse model error covariance serves as the regularization matrix. We consider both isotropic and non-isotropic forms of the model error covariance. Using the representer method, we reduce the 4D-Var problem from state space to data space, enabling the efficient application of regularization parameter selection techniques. The Representer method also provides an analytic expression for the optimal state estimate, allowing us to derive matrix expressions for the three regularization parameter selection methods i.e. the L-curve, generalized cross-validation (GCV), and the Chi-square method. We validate our approach by assimilating simulated data into a 1D transport equation modeling wildfire smoke transport under various observational noise and forward model perturbations. In these experiments the goal is to identify the model error covariances that accurately capture the influence of observational data versus model predictions on assimilated state estimates. The regularization parameter selection methods successfully estimate hyperparameters for both isotropic and non-isotropic model error covariances, that reflect whether the first guess model predictions are more or less reliable than the observational data. The results further indicate that isotropic variances are sufficient when the first guess is more accurate than the data whereas non-isotropic covariances are preferred when the observational data is more reliable.

==> Expt3-curves.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "6d663d06",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "# Assimilating data into the advection equation using the representer method.\n",
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8b50112e",
   "metadata": {},
   "source": [
    "The notebook solves the scalar advection equation, given by the partial differential equation\n",
    "\n",
    "\\begin{equation}\n",
    "q_t + u q_x = Q(x,t)\n",
    "\\end{equation}\n",
    "\n",
    "with the  initial and boundary conditions as below;\n",
    "\n",
    "\\begin{align}\n",
    "    {q}(x,0)&= 0 ~~~~~~~~~ x\\in [a,b]\\\\\n",
    "    {q}(0,t)&= B(t) ~~~~ t\\in[0,T_{final}]\n",
    "\\end{align}\n",
    "\n",
    "where $u$ is a prescribed velocity field.  This equation models, for example, the transport of a tracer field in a background flow.  \n",
    "\n",
    "We solve this problem in the periodic domain $x \\in [32,42]$ over the time interval $t \\in [0,T_{final}]$.  We set the velocity field to $u=1$. \n",
    "\n",
    "Observed data values are assimilated into the calculation to improve the model to more accurately predict the observed values.\n",
    "\n",
    "In this notebook, we use the numerical integration.  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "128855e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "from numpy import *\n",
    "from matplotlib.pyplot import *\n",
    "import seedbank\n",
    "import scipy\n",
    "from scipy.interpolate import PPoly\n",
    "import scipy.stats\n",
    "from scipy.special import erf\n",
    "from scipy.integrate import dblquad\n",
    "from sklearn.metrics import mean_squared_error\n",
    "from scipy.optimize import minimize, fsolve,fmin, least_squares\n",
    "import contextlib\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c4e456d4",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "## Initial condition "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "fbdc9f89",
   "metadata": {},
   "outputs": [],
   "source": [
    "def initial_condition(x):\n",
    "    return zeros(len(x))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "06f3a4e4",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "## Forcing\n",
    "\n",
    "$Q = S_1 \\exp(-k_1t - \\alpha _1 r^2) + S_2 \\exp(-k_2 t - \\alpha _2 r^2)$\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "aadce9a6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def forcing(x, t, N, M, x1, S1, k1, alpha1, x2, S2, k2, alpha2):\n",
    "    r1 = abs(x - x1)\n",
    "    r2 = abs(x - x2)\n",
    "    Q = zeros((N+1, M+1))\n",
    "    for m in range(0, M+1):\n",
    "        tau = t[m]\n",
    "        Q[:, m] = S1 * exp(-k1 * tau - alpha1 * r1**2) + S2 * exp(-k2 * tau - alpha2 * r2**2)\n",
    "    return Q"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f7bb557a",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "## Upwind scheme\n",
    "\n",
    "When the velocity $u>0$\n",
    "   \\begin{align}\n",
    "        q_n^{m+1} &= q_n^{m} - \\frac{u\\Delta t}{\\Delta x}\\big(q_{n}^m - q_{n-1}^m\\big)+ Q_n^m \\\\\n",
    "        q_n^0 &= 0\\\\\n",
    "        q_0^m &= q_N^m\n",
    "     \\end{align}\n",
    "        \n",
    "  When $u<0$\n",
    "  \n",
    "  \\begin{align}\n",
    "        q_n^{m+1} &= q_n^{m} - \\frac{u\\Delta t}{\\Delta x}\\big(q_{n+1}^m - q_{n}^m\\big)+ Q_n^m \\\\\n",
    "        q_n^0 &= 0\\\\\n",
    "        q_N^m &= q_0^m\n",
    "     \\end{align}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "2b0c56a1",
   "metadata": {},
   "outputs": [],
   "source": [
    "def upwind(x, t, dx, dt, N, M, u, q0,  Q):\n",
    "    qF = zeros((N + 1, M + 1))\n",
    "    qF[:, 0] = q0\n",
    "    for m in range(1, M + 1):\n",
    "        if u > 0:\n",
    "            for n in range(1, N + 1):\n",
    "                qF[n, m] = qF[n, m - 1] - (u * dt / dx) * (qF[n, m - 1] - qF[n - 1, m - 1]) + dt * Q[n, m]\n",
    "            qF[0, m] = qF[N, m] \n",
    "        else:\n",
    "            for n in range(0, N):\n",
    "                qF[n, m] = qF[n, m - 1] - (u * dt / dx) * (qF[n + 1, m - 1] - qF[n, m - 1]) + dt * Q[n, m]\n",
    "            qF[N, m] = qF[0, m]  \n",
    "\n",
    "    return qF"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8fe56dc6",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "### Interpolation (getting the representer matrix $r_l (x_m,t_m)$)\n",
    "\n",
    "We may find that some $t_m \\not\\in t$ and $x_m \\not\\in x$. In such cases we interpolate $t_m$ and $x_m$ positions  in order to obtain $r_l (x_m,t_m)$ from the representer numerical solution $R_m$. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "d31cc750",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rl(H,xm,tm):\n",
    "    idx = where(x == xm)[0][0]\n",
    "    idt = where(t == tm)[0][0]\n",
    "    \n",
    "    qvec_x = H[idx,:]\n",
    "    qvec_t = H[:,idt]\n",
    "    q_val = H[idx,idt]\n",
    "    return q_val, qvec_x, qvec_t"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "012fec95",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "## RMSE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "7c8a424e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def RMSE(q, qhat):\n",
    "    mse = mean_squared_error(q.flatten(), qhat.flatten())\n",
    "    rmse = sqrt(mse)\n",
    "    return rmse"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b7b9be97",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "## Simulated data\n",
    "\n",
    "We create obseverable data triples (xm,tm,dm) using a random number generator. The data values are taken to be perturbations to an exactly defined solution for the unforced scalar advection problem."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "63397953",
   "metadata": {},
   "outputs": [],
   "source": [
    "def select_xm_tm(x,t,N,M,num_xm, num_tm):\n",
    "    \n",
    "    loc_step = N // (num_xm - 1) if num_xm > 1 else 0\n",
    "    time_step = M // (num_tm - 1) if num_tm > 1 else 0\n",
    "\n",
    "    xm = x[3::loc_step+3] if loc_step > 0 else x\n",
    "    tm = t[3::time_step+3] if time_step > 0 else t\n",
    "    \n",
    "    \n",
    "    xm_mesh, tm_mesh = meshgrid(xm, tm)\n",
    "\n",
    "    xm_data = xm_mesh.ravel()\n",
    "    tm_data = tm_mesh.ravel()\n",
    "    mdata = len(xm_data)\n",
    "    \n",
    "    return xm_data, tm_data, mdata"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "62e09fcd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def qm(x, t, q, xm_data, tm_data, mdata):\n",
    "    qm_data = np.zeros(mdata)\n",
    "    for j in range(0,mdata):\n",
    "        qm = rl(q,xm_data[j],tm_data[j])[0]\n",
    "        qm_data[j] = qm\n",
    "    return qm_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "f83708de",
   "metadata": {},
   "outputs": [],
   "source": [
    "def simulated_data(qm_data, sigma, xm_data, tm_data, mdata):\n",
    "    n = 10000\n",
    "    dm_data = empty(mdata)\n",
    "    errors_MC = empty((mdata,n))    \n",
    "    for i in range(n):\n",
    "        noise_std = sigma * qm_data\n",
    "        noise = random.normal(loc=0.0, scale=noise_std, size=qm_data.shape)\n",
    "\n",
    "        dm_data = qm_data + noise\n",
    "        dm_data = clip(dm_data, a_min=0, a_max=None)\n",
    "\n",
    "        errors_MC[:,i] = dm_data - qm_data\n",
    "    std_row = std(errors_MC, axis=1)    \n",
    "    \n",
    "    sigma_m = std_row\n",
    "    \n",
    "    return dm_data, sigma_m"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6e307eff",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "# User defined Parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "1dcdfdab",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''SPATIAL AND TEMPORAL MESHES'''\n",
    "u = 1                            # Constant velocity\n",
    "CFL = 0.6                        # CFL number,0 < CFL < 1. \n",
    "\n",
    "a = 30                           # Domain limit to the left\n",
    "b = 45                           # Domain limit to the right\n",
    "\n",
    "T  = 20                           # Final time\n",
    "t0 = 0                            # initial time\n",
    "\n",
    "N = 50                         # Number of cells in space\n",
    "\n",
    "\n",
    "# Spatial mesh\n",
    "dx = (b-a)/N                      # Mesh cell size \n",
    "x = linspace(a,b,N+1)             # Discretized spatial mesh \n",
    "\n",
    "# Temporal mesh\n",
    "dt_est = CFL*dx/u                 # This ensures that the CFL condition is met\n",
    "M= int(T/dt_est)+1                # Time step\n",
    "dt = T/M                          # Number of iterations\n",
    "t = linspace(0,T,M+1) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "124e248c",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''TRUE SOLUTION'''\n",
    "alpha1 = 5\n",
    "S1 = 100\n",
    "k1 = 0.5\n",
    "x1 = 33\n",
    "\n",
    "alpha2 = 0\n",
    "S2 = 0\n",
    "k2 = 0\n",
    "x2 = 0\n",
    "\n",
    "q0 = initial_condition(x)#\n",
    "Q = forcing(x, t, N, M, x1, S1, k1, alpha1, x2, S2, k2, alpha2)\n",
    "q = upwind(x, t, dx, dt, N, M, u, q0,  Q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "ffdfb8c7",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''PRIOR ESTIMATES'''\n",
    "def first_guess(x, t, dx, dt, N, M, u, q0, x1, S1, k1, alpha1, x2, S2, k2, alpha2, sigma_k1, sigma_alpha1, sigma_k2, sigma_alpha2):\n",
    "    np.random.seed(500)\n",
    "    \n",
    "\n",
    "    k1_F = k1 + sigma_k1 * np.random.randn()  \n",
    "    alpha1_F = alpha1 + sigma_alpha1 * np.random.randn()\n",
    "    \n",
    "    k2_F = k2 + sigma_k2 * np.random.randn()  \n",
    "    alpha2_F = alpha2 + sigma_alpha2 * np.random.randn()\n",
    "\n",
    "    QF = forcing(x, t, N, M, x1, S1, k1_F, alpha1_F, x2, S2, k2_F, alpha2_F)\n",
    "    qF = upwind(x, t, dx, dt, N, M, u, q0,  QF)\n",
    "    return qF\n",
    "\n",
    "sigma_k1, sigma_alpha1 = 0.5, 0.7\n",
    "sigma_k2, sigma_alpha2 = 0, 0\n",
    "\n",
    "qF = first_guess(x, t, dx, dt, N, M, u, q0, x1, S1, k1, alpha1, \n",
    "                 x2, S2, k2, alpha2, sigma_k1, sigma_alpha1, sigma_k2, sigma_alpha2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "824a0e51",
   "metadata": {},
   "outputs": [],
   "source": [
    "sigma = 0.3\n",
    "num_xm, num_tm = 8, 8\n",
    "\n",
    "xm_data, tm_data, mdata = select_xm_tm(x, t, N, M, num_xm, num_tm)\n",
    "qm_data = qm(x, t, q, xm_data, tm_data, mdata)\n",
    "\n",
    "data_expt3 = np.loadtxt(\"data_expt3_50.csv\", delimiter=\",\")\n",
    "sigma_expt3 = np.loadtxt(\"sigma_expt3_50.csv\", delimiter=\",\")\n",
    "\n",
    "\n",
    "dm_data, sigma_m = data_expt3[:, 4],sigma_expt3[:, 4]\n",
    "data = list(zip(xm_data, tm_data, dm_data, sigma_m **2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "9171f235",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The RMSE between the true solution and obsservational data is: 3.186293417429414\n",
      "\n",
      "The RMSE between the true solution and prior estimates is: 6.310340916315657\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(f\"The RMSE between the true solution and obsservational data is: {RMSE(qm_data, dm_data)}\\n\")\n",
    "print(f\"The RMSE between the true solution and prior estimates is: {RMSE(q, qF)}\\n\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "08e778af",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "### Solving for the adjoint $\\alpha_m (x,t)$\n",
    "\n",
    "The adjoints $\\alpha_m (x,t)$ are solved numerically backward in time and space as;     \\begin{align}\n",
    "        (\\alpha_m)_i^{n} &= (\\alpha_m)_i^{n+1} + \\frac{u\\Delta t}{\\Delta x}\\big((\\alpha_m)_{i+1}^{n+1} - (\\alpha_m)_i^{n+1}\\big) + \\Delta t F_i^n \\\\\n",
    "        (\\alpha_m)_i^T &= 0\\\\\n",
    "        (\\alpha_m)_1^n &= 0\n",
    "        \\end{align}\n",
    "        \n",
    "where $(\\alpha_m)_i^{n} = \\alpha_m (x_i,t_n)$, $(\\alpha_m)_i^{n+1} = \\alpha_m(x_i,t_{n+1})$, $(\\alpha_m)_{i+1}^{n+1} = \\alpha_m(x_{i+1},t_{n+1})$ and $F_i^n = \\delta(x_i-x_{m})\\delta(t_n-t_{m}) $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "aca58a55",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Sharpness of the delta function \n",
    "eps = 1e-3                                  \n",
    "\n",
    "# Delta function\n",
    "def delta(x):                  \n",
    "    return exp(-x**2/(4*eps))/sqrt(4*pi*eps)\n",
    "\n",
    "\n",
    "def adjoint(x,t,dx,dt,u,N,M,xm,tm):\n",
    "    q0 = zeros(N+1)\n",
    "    Q = zeros((N+1,M+1))\n",
    "    for m in range(0,M+1):\n",
    "        tau = t[m]\n",
    "        Q[:,m] = delta(x-xm)*delta(T-tm-tau)\n",
    "    alpha_m = upwind(x, t, dx, dt, N, M, -u, q0,  Q) \n",
    "       \n",
    "    adjoint = zeros((N+1,M+1))\n",
    "    for m in range(0,M+1):\n",
    "        adjoint[:,m] = alpha_m[:,M-m]\n",
    "            \n",
    "    return adjoint"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "48b54026",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "## Model Error Covariance $C_f$\n",
    "\n",
    "### Behavior of the Covariance Function as  $l_f$, $\\tau_f$ Vary\n",
    "\n",
    "The covariance function is given by:\n",
    "\\begin{equation}\n",
    "C_f(x, t, x', t') = \\sigma_f^2 \\exp \\left( - \\left( \\frac{|x - x'|^2}{l_f^2} + \\frac{|t - t'|}{\\tau_f} \\right) \\right).\n",
    "\\end{equation}\n",
    "\n",
    "#### Case 1:\n",
    "\n",
    "As $l_f$, $\\tau_f \\to 0 $ , the terms $ \\frac{|x - x'|^2}{l_f^2} $, $ \\frac{|t - t'|}{\\tau_f} \\to \\infty $ \n",
    "\n",
    "\\begin{equation}\n",
    "\\lim_{l_f, \\tau_f \\to 0} C_f(x, t, x', t') = \\sigma_f^2 \\exp \\left( - \\infty \\right) = 0.\n",
    "\\end{equation}\n",
    "\n",
    "When $l_f$, $\\tau_f$ are very small, the covariance between different points decays quickly.\n",
    "\n",
    "\n",
    "#### Case 2: \n",
    "\n",
    "As $l_f$, $\\tau_f \\to \\infty $, the terms $ \\frac{|x - x'|^2}{l_f^2} $, $ \\frac{|t - t'|}{\\tau_f^2} \\to 0 $\n",
    "\n",
    "\\begin{equation}\n",
    "\\lim_{l_f, \\tau_f \\to \\infty} C_f(x, t, x', t') = \\sigma_f^2 \\exp (0) = \\sigma_f^2.\n",
    "\\end{equation}\n",
    "\n",
    "This means that for large $l_f$, $\\tau_f$, the covariance remains high across all points."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "b3e1b72d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def covariance_function(x, t, sigma_f, l_f, tau_f):\n",
    "    Nx = len(x)\n",
    "    Mt = len(t)\n",
    "    Cf = zeros((Nx * Mt, Nx * Mt))\n",
    "    for i in range(Nx):\n",
    "        for j in range(Nx):\n",
    "            for k in range(Mt):\n",
    "                for l in range(Mt):\n",
    "                    spatial_term = ((x[i] - x[j]) / l_f) ** 2\n",
    "                    temporal_term = (abs(t[k] - t[l]) / tau_f) \n",
    "                    Cf[i * Mt + k, j * Mt + l] = sigma_f**2 * exp(- (spatial_term + temporal_term))\n",
    "    \n",
    "    return Cf"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "076d97c8",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "### Solving for the representers $r_m (x,t)$\n",
    "\n",
    "The adjoints $r_m (x,t)$ are solved numerically forward in time and space as;     \\begin{align}\n",
    "        (r_m)_i^{n+1} &= (r_m)_i^{n} + \\frac{u\\Delta t}{\\Delta x}\\big((r_m)_{i}^{n} - (r_m)_{i-1}^{n}\\big) + \\Delta t C_f {(\\alpha_m)}_i^n \\\\\n",
    "        (r_m)_i^T &= 0\\\\\n",
    "        (r_m)_1^n &= 0\n",
    "        \\end{align}\n",
    "       "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "40c7f5ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "def representers(x, t, dx, dt, u, M, N, alpha, Cf):\n",
    "    q0 = zeros(N + 1)\n",
    "    if isscalar(Cf):\n",
    "        q0 = 0 *alpha[:,0]                         #Ci*alpha[:,0]    # initial condition \n",
    "        Q = zeros((N+1,M+1))\n",
    "        for m in range(1,M+1):\n",
    "            Q[:,m] = Cf*alpha[:,m] \n",
    "        qF = upwind(x, t, dx, dt, N, M, u, q0,  Q)    \n",
    "    else:\n",
    "        alpha_vec = alpha.flatten()# Flatten alpha to match Cf shape\n",
    "        Q_vec = Cf @ alpha_vec       # Apply covariance matrix\n",
    "        Q = Q_vec.reshape(N + 1, M + 1)    # Reshape result back to match (N+1, M+1)\n",
    "        qF = upwind(x, t, dx, dt, N, M, u, q0, Q)    \n",
    "    return qF\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "75ebe3e8",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "### Computing the PM$_{2.5}$ concentration estimates\n",
    "\n",
    "The representers are computed using numerical integration."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "016d3ee1",
   "metadata": {},
   "outputs": [],
   "source": [
    "def solution(x,t,dx,dt,u,M,N,Cf,qF,mdata,data):\n",
    "    Rm = zeros((mdata,mdata))\n",
    "    h = zeros(mdata)\n",
    "    rmd = []\n",
    "\n",
    "    for j,d in enumerate(data):\n",
    "        xm = d[0]\n",
    "        tm = d[1]\n",
    "        dm = d[2]\n",
    "        alpha = adjoint(x,t,dx,dt,u,N,M,xm,tm)\n",
    "        rm = representers(x,t,dx,dt,u,M,N,alpha,Cf)\n",
    "        rmd.append(rm)\n",
    "\n",
    "        # Getting qF(xm,tm) entries\n",
    "        h[j]   = dm - rl(qF,xm,tm)[0]\n",
    "\n",
    "        # Computing matrix R\n",
    "        for i,di in enumerate(data):\n",
    "             Rm[i,j] = rl(rm,di[0],di[1])[0]\n",
    "\n",
    "    # Creating matrix of data weights using diagonal weighting\n",
    "    Cm = [C[3] for C in data]\n",
    "    w_inv = diag(Cm)\n",
    "\n",
    "    # Solving for beta values\n",
    "    P = Rm + w_inv\n",
    "    beta = linalg.solve(P,h)\n",
    "\n",
    "\n",
    "    # Getting concetration estimates qhat\n",
    "    qhat = qF.copy()\n",
    "    for j,d in enumerate(data):\n",
    "        qhat += beta[j]*rmd[j]\n",
    "    \n",
    "    return qhat,P,h,w_inv,Rm"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f08d72ce",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "### L-curve"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "520494bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def Residual_norm(P,h,w_inv):  \n",
    "    residual_norm = (h.T)@linalg.inv(P)@w_inv@linalg.inv(P)@h\n",
    "    return residual_norm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "00aab3ea",
   "metadata": {},
   "outputs": [],
   "source": [
    "def Reg_norm(P,h,R,Cf):\n",
    "    m = (h.T)@linalg.inv(P)@R@linalg.inv(P)@h\n",
    "    J_mod = Cf* m\n",
    "    return J_mod"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "e2c12bec",
   "metadata": {},
   "outputs": [],
   "source": [
    "def calc_curvature(x, y):\n",
    "    # Calculate the first and second derivatives using numerical differentiation\n",
    "    dx = np.gradient(x)\n",
    "    dy = np.gradient(y)\n",
    "    d2x = np.gradient(dx)\n",
    "    d2y = np.gradient(dy)\n",
    "\n",
    "    # Calculate the curvature using the formula:\n",
    "    # k = |dx dy'' - dy dx''| / ((dx**2 + dy**2)**(3/2))\n",
    "    numerator = np.abs(dx * d2y - dy * d2x)\n",
    "    denominator = (dx**2 + dy**2)**(3/2)\n",
    "    curvature = numerator / (denominator + np.finfo(float).eps)  # Add a small value to avoid division by zero\n",
    "\n",
    "    return curvature\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "fc9c7cdc",
   "metadata": {},
   "outputs": [],
   "source": [
    "def l_curve_corner(rho, eta, reg_param):\n",
    "    # Convert to log-log scale\n",
    "    x = np.log10(rho)\n",
    "    y = np.log10(eta)\n",
    "\n",
    "    # Smooth data\n",
    "    n = len(x)\n",
    "    window_length = min(max(5, n // 4 * 2 + 1), 21)  # must be odd\n",
    "    polyorder = min(3, window_length - 1)\n",
    "    x_smooth = savgol_filter(x, window_length, polyorder)\n",
    "    y_smooth = savgol_filter(y, window_length, polyorder)\n",
    "\n",
    "    # Define triangle points\n",
    "    x1 = x_smooth[:-2]\n",
    "    x2 = x_smooth[1:-1]\n",
    "    x3 = x_smooth[2:]\n",
    "    y1 = y_smooth[:-2]\n",
    "    y2 = y_smooth[1:-1]\n",
    "    y3 = y_smooth[2:]\n",
    "\n",
    "    # Compute triangle side lengths\n",
    "    a = np.sqrt((x3 - x2)**2 + (y3 - y2)**2)\n",
    "    b = np.sqrt((x1 - x3)**2 + (y1 - y3)**2)\n",
    "    c = np.sqrt((x2 - x1)**2 + (y2 - y1)**2)\n",
    "\n",
    "    # Compute semi-perimeter\n",
    "    s = (a + b + c) / 2\n",
    "\n",
    "    # Avoid negative/zero values under sqrt\n",
    "    area_sq = s * (s - a) * (s - b) * (s - c)\n",
    "    area_sq = np.maximum(area_sq, 1e-20)\n",
    "    area = np.sqrt(area_sq)\n",
    "\n",
    "    # Compute circumradius\n",
    "    R = (a * b * c) / (4.0 * area)\n",
    "\n",
    "    # Filter out invalid values\n",
    "    R[np.isnan(R)] = np.inf\n",
    "    R[np.isinf(R)] = np.inf\n",
    "\n",
    "    # Curvature (reciprocal of radius)\n",
    "    curvature = np.zeros(n)\n",
    "    curvature[1:-1] = 1.0 / R\n",
    "\n",
    "    # Choose the index of maximum curvature\n",
    "    ireg_corner = np.argmax(curvature)\n",
    "    reg_corner = reg_param[ireg_corner]\n",
    "\n",
    "    return reg_corner, ireg_corner"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "909e261b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def L_curve(x,t,dx,dt,u,M,N,mdata,data,sigmas):\n",
    "    residual_norm = np.zeros(len(sigmas))\n",
    "    regularization_norm = np.zeros(len(sigmas))\n",
    "    J = zeros(len(sigmas))\n",
    "\n",
    "    for i in range (len(sigmas)):\n",
    "        sigma_f = sigmas[i]\n",
    "        Cf = sigma_f**2\n",
    "        \n",
    "        qhat, P, h, w_inv, R = solution(x,t,dx,dt,u,M,N,Cf,qF,mdata,data)\n",
    "        \n",
    "        residual_norm[i] = Residual_norm(P,h,w_inv)    \n",
    "        regularization_norm[i] =  Reg_norm(P,h,R,Cf) \n",
    "        J[i] = (h.T) @ linalg.inv(P) @ h\n",
    "    \n",
    "    curvature = calc_curvature(residual_norm, regularization_norm)\n",
    "    max_curvature_idx = np.argmax(curvature)\n",
    "    optimal_Lcurve_sigma = sigmas[max_curvature_idx]\n",
    "        \n",
    "    return residual_norm, regularization_norm, J, curvature, max_curvature_idx, optimal_Lcurve_sigma\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "d5fcb712",
   "metadata": {},
   "outputs": [],
   "source": [
    "sigmas = logspace(-3,3 , 1000)\n",
    "res_norm, reg_norm, J, curvature, corner_index, optimal_Lcurve_sigma =  L_curve(x,t,dx,dt,u,M,N,mdata,data,sigmas)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "cf5e8d97",
   "metadata": {},
   "outputs": [],
   "source": [
    "reg_corner, ireg_corner = l_curve_corner(res_norm, reg_norm,sigmas)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "dbc6f6f4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      " Corner Variance: 0.37461\n",
      "\n",
      "\n",
      " Optimal L-curve sigma: 1.33698\n",
      "\n"
     ]
    }
   ],
   "source": [
    "curvature = calc_curvature(res_norm,reg_norm)\n",
    "max_curvature_idx = np.argmax(curvature)\n",
    "optimal_Lcurve_sigma = sigmas[max_curvature_idx]\n",
    "corner_index = where(sigmas == optimal_Lcurve_sigma )\n",
    "print(f\"\\n Corner Variance: {reg_corner**2:.5f}\\n\")\n",
    "print(f\"\\n Optimal L-curve sigma: {optimal_Lcurve_sigma**2:.5f}\\n\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "0df23207",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x2000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = figure(figsize=(15, 20))\n",
    "plot(res_norm,reg_norm,linewidth=9)\n",
    "plot(res_norm[ireg_corner],reg_norm[ireg_corner],'ro',markersize=30)\n",
    "ylabel(r'$W_f^{-1} \\hat{\\mathcal{J}}_{mod}$', fontsize=50)\n",
    "xlabel(r'$ \\hat{\\mathcal{J}}_{{data}}$', fontsize=50)\n",
    "ticklabel_format(style='sci', axis='x', scilimits=(0, 0))\n",
    "ticklabel_format(style='sci', axis='y', scilimits=(0, 0))\n",
    "\n",
    "tick_params(axis='both', labelsize=30)\n",
    "savefig('lcurve_3.png')\n",
    "show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "9a89bb37",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x2000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = figure(figsize=(15, 20))\n",
    "semilogx(sigmas, curvature ,linewidth=9)\n",
    "semilogx(optimal_Lcurve_sigma,curvature[corner_index[0][0]],'ro',markersize=15)\n",
    "axvline(optimal_Lcurve_sigma, color='k', linestyle='--',linewidth=4, label=f'$\\sigma_f ^2$={optimal_Lcurve_sigma**2:.4f}')\n",
    "\n",
    "ylabel('Curvature', fontsize=40)\n",
    "xlabel(\"$\\sigma _f$\", fontsize=60)\n",
    "tick_params(axis='both', labelsize=30)\n",
    "savefig('curvature_4.png')\n",
    "show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7dde714e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "f38e230d",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "## GCV"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "d327e0e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def GCV1(x,t,dx,dt,u,M,N,mdata,data,sigmas):\n",
    "    gcv_scores = zeros(len(sigmas))\n",
    "    for i in range (len(sigmas)):\n",
    "        sigma_f = sigmas[i]\n",
    "        Cf = sigma_f**2\n",
    "        qhat,P,h,w_inv,Rm = solution(x,t,dx,dt,u,M,N,Cf,qF,mdata,data)\n",
    "        residual_norm = Residual_norm(P,h,w_inv)  \n",
    "        R_hash =  Rm@(linalg.inv(P))     \n",
    "        gcv_scores[i] = (mdata* (residual_norm))/ (trace(eye(mdata)- R_hash))**2\n",
    "    \n",
    "    min_index = np.argmin(gcv_scores)  \n",
    "    optimal_GCV_sigma = sigmas[min_index]\n",
    "    return gcv_scores, optimal_GCV_sigma,min_index \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "93244375",
   "metadata": {},
   "outputs": [],
   "source": [
    "gcv_scores, optimal_GCV_sigma,min_index  = GCV1(x,t,dx,dt,u,M,N,mdata,data,sigmas)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "ff832445",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal GCV sigma: 8.8297e-01\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(f\"Optimal GCV sigma: {optimal_GCV_sigma**2:.4e}\\n\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "f0c0882d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x2000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = figure(figsize=(15, 20))\n",
    "loglog(sigmas,gcv_scores,linewidth=9)\n",
    "loglog(sigmas[min_index],gcv_scores[min_index],'ro',markersize=30)\n",
    "loglog([sigmas[min_index], sigmas[min_index]], [gcv_scores[min_index], 0], 'k--',linewidth=4)\n",
    "xlabel(r'$\\sigma _f$', fontsize=70)\n",
    "ylabel(r'$g(\\sigma _f)$', fontsize=50)\n",
    "tick_params(axis='both', labelsize=30)\n",
    "savefig('gcv_3.png')\n",
    "show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ec16cfa8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "d93e8073",
   "metadata": {},
   "source": [
    "<hr style=\"border-width:4px; border-style:solid; border-color:coral\"/>\n",
    "\n",
    "## $\\chi ^2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "269628df",
   "metadata": {},
   "outputs": [],
   "source": [
    "def chi1(J,sigmas,mdata):\n",
    "    difference_array = np.absolute(J - mdata*ones(len(J)))\n",
    "    index = difference_array.argmin()\n",
    "    optimal_chi_square_sigma = sigmas[index]\n",
    "    return optimal_chi_square_sigma,index"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "8db47706",
   "metadata": {},
   "outputs": [],
   "source": [
    "optimal_chi_square_sigma,chi_index = chi1(J,sigmas,mdata)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "40782fd4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "optimal_Cf_chi_square = 1.2305e+00\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(f'optimal_Cf_chi_square = {optimal_chi_square_sigma**2:.4e}\\n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "db3fae01",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x2000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = figure(figsize=(15, 20))\n",
    "rcParams.update({'font.size': 20})\n",
    "loglog(sigmas,J,linewidth=9)\n",
    "loglog(sigmas[chi_index],J[chi_index],'ro',markersize=30)\n",
    "loglog(sigmas,mdata*ones(len(sigmas)), 'k--',linewidth=4)\n",
    "loglog([sigmas[chi_index], sigmas[chi_index]], [J[chi_index], 0], 'k--',linewidth=4)\n",
    "text(sigmas[0], mdata, 'M', fontsize=40, color='k')\n",
    "\n",
    "xlabel(r'$\\sigma _f$', fontsize=70)\n",
    "ylabel(r'$ \\mathbf{h}^T\\mathbf{P} ^{-1} \\mathbf{h}$', fontsize=40)\n",
    "tick_params(axis='both', labelsize=30)\n",
    "savefig('chi_3.png')\n",
    "show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "da301afd",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      " Optimal L-curve sigma: 1.3370e+00\n",
      "\n",
      "Optimal GCV sigma: 8.8297e-01\n",
      "\n",
      "optimal_Cf_chi_square = 1.2305e+00\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(f\"\\n Optimal L-curve sigma: {optimal_Lcurve_sigma**2:.5f}\\n\")\n",
    "print(f\"Optimal GCV sigma: {optimal_GCV_sigma**2:.5f}\\n\")\n",
    "print(f'optimal_Cf_chi_square = {optimal_chi_square_sigma**2:.5f}\\n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "dc1dd236",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2500x2000 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = subplots(1, 3, figsize=(25, 20))\n",
    "# ax = gca()  # Get the current Axes instance\n",
    "# ax.spines['bottom'].set_position(('data', 0))\n",
    "subplots_adjust(left=0.11,bottom=0.3,right=1,top=0.8,wspace=0.4,hspace=0.4) \n",
    "subplot(1,3,1)\n",
    "plot(res_norm,reg_norm,linewidth=5)\n",
    "# plot(res_norm[corner_index[0][0]],reg_norm[corner_index[0][0]],'ro',markersize=20)\n",
    "title(r'L-curve', fontsize=40)\n",
    "ylabel(r'$ \\mathbf{h}^T\\mathbf{P} ^{-1} \\mathbf{W}_f ^{-1}\\mathbf{R} \\mathbf{P} ^{-1} \\mathbf{h}$', fontsize=30)\n",
    "xlabel(r'$ \\mathbf{h}^T\\mathbf{P}^{-1}\\mathbf{w}^{-1}\\mathbf{P}^{-1}\\mathbf{h}$', fontsize=30)\n",
    "\n",
    "\n",
    "subplot(1,3,2)\n",
    "loglog(sigmas,gcv_scores,linewidth=5)\n",
    "loglog(sigmas[min_index],gcv_scores[min_index],'ro',markersize=20)\n",
    "loglog([sigmas[min_index], sigmas[min_index]], [gcv_scores[min_index], 0], 'k--')\n",
    "# ax = gca()  # Get the current Axes instance\n",
    "# ax.spines['bottom'].set_position(('data', 0))\n",
    "title(r'GCV curve', fontsize=40)\n",
    "xlabel(r'$\\sigma _f$', fontsize=30)\n",
    "ylabel(r'$ M(\\mathbf{h}^T\\mathbf{P} ^{-1}\\mathbf{w} ^{-1} \\mathbf{P} ^{-1}\\mathbf{h}$)/ $trace(\\mathbf{I} - \\mathbf{R_m}(\\mathbf{R_m} + \\mathbf{w} ^{-1})^{-1})$', fontsize=25)\n",
    "\n",
    "\n",
    "subplot(1,3,3)\n",
    "rcParams.update({'font.size': 20})\n",
    "loglog(sigmas,J,linewidth=5)\n",
    "loglog(sigmas[chi_index],J[chi_index],'ro',markersize=20)\n",
    "loglog(sigmas,mdata*ones(len(sigmas)), 'k--')\n",
    "loglog([sigmas[chi_index], sigmas[chi_index]], [J[chi_index], 0], 'k--')\n",
    "\n",
    "title(r'$\\chi ^2$ curve', fontsize=40)\n",
    "xlabel(r'$\\sigma _f$', fontsize=30)\n",
    "ylabel(r'$ \\mathbf{h}^T\\mathbf{P} ^{-1} \\mathbf{h}$', fontsize=30)\n",
    "# savefig('expt2-reg_params.png')\n",
    "show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

